The critical Karp--Sipser core of Erd\H{o}s--R\'enyi random graphs

The Karp--Sipser algorithm consists in removing recursively the leaves as well their unique neighbours and all isolated vertices of a given graph. The remaining graph obtained when there is no leaf left is called the Karp--Sipser core. When the underlying graph is the classical sparse Erd\H{o}s--R\'enyi random graph $ \mathrm{G}[n, \lambda/n]$, it is known to exhibit a phase transition at $\lambda = \mathrm{e}$. We show that at criticality, the Karp--Sipser core has size of order $n^{3/5}$, which proves a conjecture of Bauer and Golinelli. We provide the asymptotic law of this renormalized size as well as a description of the distribution of the core as a graph. Our approach relies on the differential equation method, and builds up on a previous work on a configuration model with bounded degrees.

==> anc/computations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     60100,       1656]
NotebookOptionsPosition[     55409,       1572]
NotebookOutlinePosition[     55860,       1590]
CellTagsIndexPosition[     55817,       1587]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition of the functions", "Section",
 CellChangeTimes->{{3.922776841716838*^9, 3.922776879788184*^9}, {
  3.93848886676968*^9, 
  3.9384888676040077`*^9}},ExpressionUUID->"9053b3b2-78d8-4663-971a-\
6517a24dbf09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "z_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"E", "^", "z"}], " ", "-", " ", "1", " ", "-", " ", 
   "z"}]}]], "Input",
 CellChangeTimes->{{3.92277456819622*^9, 3.922774586024251*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"65289eb5-1c61-44a7-89c1-2b88d6b3de8b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PhiA", "[", 
     RowBox[{"x_", ",", "v_", ",", "s_", ",", "z_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"-", " ", "1"}], " ", "-", " ", 
     RowBox[{"x", "/", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"2", "v"}], "+", "s"}], ")"}]}], " ", "+", 
     RowBox[{
      RowBox[{"v", "^", "2"}], " ", 
      RowBox[{"z", "^", "4"}], " ", 
      RowBox[{
       RowBox[{"E", "^", "z"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"2", "v"}], "+", "s"}], ")"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"f", "[", "z", "]"}], "^", "2"}]}], ")"}]}]}], " ", "-", 
     " ", 
     RowBox[{"x", " ", "v", " ", 
      RowBox[{"z", "^", "2"}], " ", 
      RowBox[{
       RowBox[{"E", "^", "z"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"2", "v"}], "+", "s"}], ")"}], "^", "2"}], " ", 
         RowBox[{"f", "[", "z", "]"}]}], ")"}]}]}]}]}], " ", ";", " ", 
   RowBox[{
    RowBox[{"PhiB", "[", 
     RowBox[{"x_", ",", "v_", ",", "s_", ",", "z_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"-", " ", "1"}], " ", "+", " ", 
     RowBox[{"x", "/", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"2", "v"}], "+", "s"}], ")"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"v", "^", "2"}], " ", 
      RowBox[{"z", "^", "4"}], " ", 
      RowBox[{
       RowBox[{"E", "^", "z"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"2", "v"}], "+", "s"}], ")"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"f", "[", "z", "]"}], "^", "2"}]}], ")"}]}]}]}]}], " ", 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PhiC", "[", 
   RowBox[{"x_", ",", "v_", ",", "s_", ",", "z_"}], "]"}], ":=", "  ", 
  RowBox[{"1", " ", "-", " ", 
   RowBox[{"x", "/", 
    RowBox[{"(", 
     RowBox[{"x", "+", 
      RowBox[{"2", "v"}], "+", "s"}], ")"}]}], " ", "-", " ", 
   RowBox[{"2", "v", " ", 
    RowBox[{"z", "^", "2"}], " ", 
    RowBox[{
     RowBox[{"E", "^", "z"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{"2", "v"}], "+", "s"}], ")"}], 
       RowBox[{"f", "[", "z", "]"}]}], ")"}]}]}], "+", " ", 
   RowBox[{
    RowBox[{"v", "^", "2"}], " ", 
    RowBox[{"z", "^", "4"}], " ", 
    RowBox[{
     RowBox[{"E", "^", "z"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"2", "v"}], "+", "s"}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"f", "[", "z", "]"}], "^", "2"}]}], ")"}]}]}], " ", "+", " ", 
   
   RowBox[{"x", " ", "v", " ", 
    RowBox[{"z", "^", "2"}], " ", 
    RowBox[{
     RowBox[{"E", "^", "z"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"2", "v"}], "+", "s"}], ")"}], "^", "2"}], " ", 
       RowBox[{"f", "[", "z", "]"}]}], ")"}]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.922774478005808*^9, 3.9227747100796633`*^9}, 
   3.922775166152091*^9, {3.922776922803083*^9, 3.9227769242526007`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"9b3459d6-1288-44bd-9c7f-b65ee51116fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 7: Asymptotics  of  the  derivatives  near  the  end", "Section",
 CellChangeTimes->{{3.922776885653198*^9, 3.922776941881901*^9}, {
  3.938159913668137*^9, 
  3.938159914457374*^9}},ExpressionUUID->"27e3bc57-3d63-4a47-8e5c-\
bc9f40c32c71"],

Cell[TextData[StyleBox["We  compute  the  derivative  of  PhiA  with  respect \
 to  x, where z is an implicit parameter characterized by  z (E^z - 1)/f[z] \
== 2 + s/v ",
 FontSize->18,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.938163282627392*^9, 3.938163306710531*^9}, {
  3.941717306381166*^9, 
  3.9417173065915546`*^9}},ExpressionUUID->"13b419de-f379-4b5b-9f36-\
500f69792339"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ImplicitD", "[", 
   RowBox[{
    RowBox[{"PhiA", "[", 
     RowBox[{"x", ",", "v", ",", "s", ",", "z"}], "]"}], ",", " ", 
    RowBox[{
     RowBox[{"z", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], "/", 
       RowBox[{"f", "[", "z", "]"}]}]}], "==", 
     RowBox[{"2", " ", "+", " ", 
      RowBox[{"s", "/", "v"}]}]}], ",", " ", "z", ",", " ", "x"}], "]"}], "//",
   "FullSimplify", "  "}]], "Input",
 CellChangeTimes->{{3.923988429261819*^9, 3.923988508240108*^9}, {
   3.923988543180879*^9, 3.923988546463836*^9}, {3.938159942882818*^9, 
   3.9381599467947617`*^9}, 3.938163277171801*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"29af301b-1a81-46aa-9df0-f7043ce778cf"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", "+", 
        RowBox[{"2", " ", "v"}], "+", "x"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", "z"], "+", "z"}], ")"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[ExponentialE]", "z"], "+", "z"}], ")"}], "2"]}], 
     "+", 
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "z"], "-", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "v"}], "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "z"], " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"v", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     
     RowBox[{"v", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[ExponentialE]", "z"], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "z"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "z"}]], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["z", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "z"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.923988538808236*^9, 3.923988547608721*^9}, 
   3.923989107993099*^9, 3.938159934392277*^9, 3.93816224668771*^9, 
   3.938163304184003*^9, 3.9381668346570597`*^9, 3.938166973099247*^9, 
   3.938490435526224*^9, 3.941718725216962*^9, 3.9417697141038094`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"0633b704-27c6-46a1-ba71-99549765dbd6"]
}, Open  ]],

Cell[TextData[{
 StyleBox["We  compute  the  three  derivatives  of PhiA with respect to x, v \
and s respectively, parametrize them using ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Beta]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\beta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0e88a61e-213c-4f27-b439-df506bf5f6b5"],
 StyleBox[" and then compute their series expansion at ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Beta]", "\[LongEqual]", 
         SuperscriptBox[
          RowBox[{"(", 
            FractionBox["1", 
             StyleBox["e", FontSlant -> "Plain"]], ")"}], "-"]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "\\beta = \\left(\\frac{1}{\\mathrm{e}}\\right)^-", "state" -> "Boxes"|>,
    
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "85d1d964-1278-48bc-9690-b01b4ab556ee"],
 StyleBox["(direction FromBelow)",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.923988555272646*^9, 3.923988712022648*^9}, {
   3.938163317325989*^9, 3.938163341906543*^9}, 3.941717331096512*^9, {
   3.941718894128352*^9, 3.941718926341434*^9}, {3.9417189582671413`*^9, 
   3.941718960474658*^9}, {3.9417696219719048`*^9, 3.9417696250503674`*^9}},
 FontSlant->"Italic",ExpressionUUID->"4cd0b849-9ab5-4f3a-a85c-29338fada6bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ImplicitD", "[", 
           RowBox[{
            RowBox[{"PhiA", "[", 
             RowBox[{"x", ",", "v", ",", "s", ",", "z"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], "/", 
               RowBox[{"f", "[", "z", "]"}]}]}], "==", 
             RowBox[{"2", " ", "+", " ", 
              RowBox[{"s", "/", "v"}]}]}], ",", " ", "z", ",", " ", "x"}], 
           "]"}], ",", 
          RowBox[{"ImplicitD", "[", 
           RowBox[{
            RowBox[{"PhiA", "[", 
             RowBox[{"x", ",", "v", ",", "s", ",", "z"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], "/", 
               RowBox[{"f", "[", "z", "]"}]}]}], "==", 
             RowBox[{"2", " ", "+", " ", 
              RowBox[{"s", "/", "v"}]}]}], ",", " ", "z", ",", " ", "v"}], 
           "]"}], ",", " ", 
          RowBox[{"ImplicitD", "[", 
           RowBox[{
            RowBox[{"PhiA", "[", 
             RowBox[{"x", ",", "v", ",", "s", ",", "z"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], "/", 
               RowBox[{"f", "[", "z", "]"}]}]}], "==", 
             RowBox[{"2", " ", "+", " ", 
              RowBox[{"s", "/", "v"}]}]}], ",", " ", "z", ",", " ", "s"}], 
           "]"}]}], "}"}], "/.", " ", 
        RowBox[{"v", "->", " ", 
         RowBox[{"beta", " ", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"-", "z"}], ")"}]}], 
          RowBox[{"f", "[", "z", "]"}]}]}]}], "/.", " ", 
       RowBox[{"x", "->", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "^", "2"}], "/", "E"}], " ", "-", " ", 
         RowBox[{"z", " ", "beta", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", " ", 
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{"-", "z"}], ")"}]}]}], ")"}]}]}]}]}], "/.", " ", 
      RowBox[{"s", "->", " ", 
       RowBox[{"beta", 
        RowBox[{"(", 
         RowBox[{"z", " ", "+", 
          RowBox[{"z", " ", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{"-", "z"}], ")"}]}]}], "+", " ", 
          RowBox[{"2", " ", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{"-", "z"}], ")"}]}]}], "-", " ", "2"}], ")"}]}]}]}], "/.",
      " ", 
     RowBox[{"z", "->", " ", 
      RowBox[{
       RowBox[{"E", " ", "beta"}], " ", "+", " ", 
       RowBox[{"Log", "[", "beta", "]"}]}]}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"beta", ",", " ", 
      RowBox[{"1", "/", "E"}], ",", " ", 
      RowBox[{"-", "1"}]}], "}"}], ",", " ", 
    RowBox[{"Direction", "->", "\"\<FromBelow\>\""}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.922774746507234*^9, 3.922774802427369*^9}, {
  3.922774874349634*^9, 3.9227748875763206`*^9}, {3.922775016549533*^9, 
  3.922775041324318*^9}, {3.9227750878664083`*^9, 3.92277528167595*^9}, {
  3.922775401324552*^9, 3.922775423666314*^9}, {3.922776346009962*^9, 
  3.922776382748438*^9}, {3.92277643688931*^9, 3.922776457990549*^9}, {
  3.922776533826907*^9, 3.922776537607931*^9}, {3.923041824391169*^9, 
  3.9230418377448*^9}, {3.9381604018916283`*^9, 3.938160447622745*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a0dbc659-e874-4503-90ab-34632be52330"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"\[ExponentialE]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"beta", "-", 
           FractionBox["1", "\[ExponentialE]"]}], ")"}], "2"]}]]}], "-", 
     FractionBox["3", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"beta", "-", 
         FractionBox["1", "\[ExponentialE]"]}], ")"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        RowBox[{"beta", "-", 
         FractionBox["1", "\[ExponentialE]"]}], "]"}], "0"],
      SeriesData[$CellContext`beta, E^(-1), {}, -2, 0, 1],
      Editable->False]}],
    SeriesData[$CellContext`beta, E^(-1), {(-1)/E, 
      Rational[-3, 4]}, -2, 0, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"beta", "-", 
       FractionBox["1", "\[ExponentialE]"]}], "]"}], "0"],
    SeriesData[$CellContext`beta, E^(-1), {}, 0, 0, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"beta", "-", 
          FractionBox["1", "\[ExponentialE]"]}], ")"}]}]]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        RowBox[{"beta", "-", 
         FractionBox["1", "\[ExponentialE]"]}], "]"}], "0"],
      SeriesData[$CellContext`beta, E^(-1), {}, -1, 0, 1],
      Editable->False]}],
    SeriesData[$CellContext`beta, E^(-1), {
      Rational[-1, 2]}, -1, 0, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.922774888516852*^9, 3.922775160177891*^9, 3.922775213712775*^9, 
   3.922775282883437*^9, {3.922776331412261*^9, 3.92277634692281*^9}, 
   3.922776459002202*^9, 3.922776539487177*^9, 3.922776933276936*^9, 
   3.923041869842141*^9, 3.923045871605609*^9, 3.923131571887773*^9, 
   3.92398911159828*^9, 3.938160243328217*^9, {3.938160285660539*^9, 
   3.938160322237087*^9}, 3.938160475045168*^9, 3.93816227352013*^9, 
   3.938166854882799*^9, 3.938166977692134*^9, 3.938490438342927*^9, 
   3.941718729758368*^9, 3.9417697165651693`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"1ca33ed7-5eed-4ba4-be39-acbead67c0fa"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Recall  that ",
  FontSize->18,
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Beta]", "-", 
         SuperscriptBox[
          StyleBox["e", FontSlant -> "Plain"], "-1"], "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["e", FontSlant -> "Plain"], 
          RowBox[{"-1", "/", "2"}]], 
         SuperscriptBox["\[Epsilon]", 
          RowBox[{"1", "/", "2"}]], "+", 
         FractionBox["5", "12"], "\[Epsilon]", "+", 
         StyleBox["O", "TI"], 
         RowBox[{"(", 
           SuperscriptBox["\[Epsilon]", 
            RowBox[{"3", "/", "2"}]], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\beta - \\mathrm{e}^{-1}=\\mathrm{e}^{-1/2} \\varepsilon^{1/2} \
+\\frac{5}{12}\\varepsilon + O(\\varepsilon^{3/2})", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"40ec7d31-0d45-4a93-af74-92f2e65534b8"],
 StyleBox[". The second derivative (the one with respect to v) is O(1). We \
replace beta as a function of epsilon in the first and third term.",
  FontSize->18,
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.938160541127018*^9, 3.938160580602239*^9}, {
  3.93816061762542*^9, 3.938160619072673*^9}, {3.938160649383657*^9, 
  3.93816067367301*^9}, {3.938160742704454*^9, 3.938160770990412*^9}, {
  3.93816080153412*^9, 3.938160815254279*^9}, {3.938163149981314*^9, 
  3.938163219769887*^9}},ExpressionUUID->"a54fac4a-a647-4948-bdb2-\
939a1590e144"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"\[ExponentialE]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"beta", "-", 
              FractionBox["1", "\[ExponentialE]"]}], ")"}], "2"]}]]}], "-", 
        FractionBox["3", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"beta", "-", 
            FractionBox["1", "\[ExponentialE]"]}], ")"}]}]], "+", " ", 
        RowBox[{
         RowBox[{"O", "[", "eps", "]"}], "^", "0"}]}], " ", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"beta", "-", 
             FractionBox["1", "\[ExponentialE]"]}], ")"}]}]]}], "+", 
        RowBox[{
         RowBox[{"O", "[", "eps", "]"}], "^", "0"}]}]}], " ", "}"}], "/.", 
     "  ", 
     RowBox[{"beta", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "E"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}], " ", 
        RowBox[{"eps", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"5", "/", "12"}], " ", "eps"}], " ", "+", " ", 
       RowBox[{"C", " ", 
        RowBox[{"eps", "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}]}]}]}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"eps", ",", " ", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", " ", 
    RowBox[{"Direction", "->", "\"\<FromBelow\>\""}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.938162830226039*^9, 3.938162942845558*^9}, {
  3.9381629950316343`*^9, 3.93816307012196*^9}, {3.938163134095879*^9, 
  3.938163136281404*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f0bd5183-f5e6-4537-8d0b-71f5b4ec9623"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "eps"]}], "+", 
     InterpretationBox[
      FractionBox["1", 
       SqrtBox[
        RowBox[{"O", "[", "eps", "]"}]]],
      SeriesData[$CellContext`eps, 0, {}, -2, -1, 2],
      Editable->False]}],
    SeriesData[$CellContext`eps, 0, {-1}, -2, -1, 2],
    Editable->False], ",", 
   InterpretationBox[
    FractionBox["1", 
     SqrtBox[
      RowBox[{"O", "[", "eps", "]"}]]],
    SeriesData[$CellContext`eps, 0, {}, -1, -1, 2],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.938162921186394*^9, 3.938162933347931*^9}, {
   3.9381630020617247`*^9, 3.938163070507632*^9}, 3.938163137057012*^9, 
   3.938163223597114*^9, 3.938166857479105*^9, 3.938166980469078*^9, 
   3.938490442630725*^9, 3.941718739754775*^9, 3.9417697209011497`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"1e09b059-1681-48d3-bc76-1b8215087ecf"]
}, Open  ]],

Cell[TextData[StyleBox["This  gives the first three derivatives of Lemma 7. \
Let us move on to PhiB",
 FontSize->18,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.938163225612413*^9, 3.938163248003022*^9}, {
  3.938163376534395*^9, 
  3.938163384593966*^9}},ExpressionUUID->"0aede707-da91-4961-9f4f-\
447f7063f26e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ImplicitD", "[", 
           RowBox[{
            RowBox[{"PhiB", "[", 
             RowBox[{"x", ",", "v", ",", "s", ",", "z"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], "/", 
               RowBox[{"f", "[", "z", "]"}]}]}], "==", 
             RowBox[{"2", " ", "+", " ", 
              RowBox[{"s", "/", "v"}]}]}], ",", " ", "z", ",", " ", "x"}], 
           "]"}], ",", 
          RowBox[{"ImplicitD", "[", 
           RowBox[{
            RowBox[{"PhiB", "[", 
             RowBox[{"x", ",", "v", ",", "s", ",", "z"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], "/", 
               RowBox[{"f", "[", "z", "]"}]}]}], "==", 
             RowBox[{"2", " ", "+", " ", 
              RowBox[{"s", "/", "v"}]}]}], ",", " ", "z", ",", " ", "v"}], 
           "]"}], ",", " ", 
          RowBox[{"ImplicitD", "[", 
           RowBox[{
            RowBox[{"PhiB", "[", 
             RowBox[{"x", ",", "v", ",", "s", ",", "z"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], "/", 
               RowBox[{"f", "[", "z", "]"}]}]}], "==", 
             RowBox[{"2", " ", "+", " ", 
              RowBox[{"s", "/", "v"}]}]}], ",", " ", "z", ",", " ", "s"}], 
           "]"}]}], "}"}], "/.", " ", 
        RowBox[{"v", "->", " ", 
         RowBox[{"beta", " ", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"-", "z"}], ")"}]}], 
          RowBox[{"f", "[", "z", "]"}]}]}]}], "/.", " ", 
       RowBox[{"x", "->", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "^", "2"}], "/", "E"}], " ", "-", " ", 
         RowBox[{"z", " ", "beta", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", " ", 
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{"-", "z"}], ")"}]}]}], ")"}]}]}]}]}], "/.", " ", 
      RowBox[{"s", "->", " ", 
       RowBox[{"beta", 
        RowBox[{"(", 
         RowBox[{"z", " ", "+", 
          RowBox[{"z", " ", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{"-", "z"}], ")"}]}]}], "+", " ", 
          RowBox[{"2", " ", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{"-", "z"}], ")"}]}]}], "-", " ", "2"}], ")"}]}]}]}], "/.",
      " ", 
     RowBox[{"z", "->", " ", 
      RowBox[{
       RowBox[{"E", " ", "beta"}], " ", "+", " ", 
       RowBox[{"Log", "[", "beta", "]"}]}]}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"beta", ",", " ", 
      RowBox[{"1", "/", "E"}], ",", " ", 
      RowBox[{"-", "2"}]}], "}"}], ",", " ", 
    RowBox[{"Direction", "->", "\"\<FromBelow\>\""}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9227766674724693`*^9, 3.922776702696039*^9}, {
   3.923041841412195*^9, 3.923041845476927*^9}, {3.939200555467361*^9, 
   3.939200556990735*^9}, 3.941769460253138*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"b1ed07be-480c-450c-a2d8-0ba3f64fe1ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["3", 
      RowBox[{"4", " ", "\[ExponentialE]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"beta", "-", 
          FractionBox["1", "\[ExponentialE]"]}], ")"}], "2"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       RowBox[{"O", "[", 
        RowBox[{"beta", "-", 
         FractionBox["1", "\[ExponentialE]"]}], "]"}]],
      SeriesData[$CellContext`beta, E^(-1), {}, -2, -1, 1],
      Editable->False]}],
    SeriesData[$CellContext`beta, E^(-1), {Rational[3, 4]/E}, -2, -1, 1],
    Editable->False], ",", 
   InterpretationBox[
    FractionBox["1", 
     RowBox[{"O", "[", 
      RowBox[{"beta", "-", 
       FractionBox["1", "\[ExponentialE]"]}], "]"}]],
    SeriesData[$CellContext`beta, E^(-1), {}, -1, -1, 1],
    Editable->False], ",", 
   InterpretationBox[
    FractionBox["1", 
     RowBox[{"O", "[", 
      RowBox[{"beta", "-", 
       FractionBox["1", "\[ExponentialE]"]}], "]"}]],
    SeriesData[$CellContext`beta, E^(-1), {}, -1, -1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.941769466716646*^9, 3.941769728086714*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"a56ed107-a73d-445a-8a71-2ac736bb9715"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The  second and third terms are ",
  FontSize->18,
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["O", "TI"], 
         RowBox[{"(", 
           RowBox[{"1", "/", 
             RowBox[{"(", 
               RowBox[{"\[Beta]", "-", "1", "/", 
                 StyleBox["e", FontSlant -> "Plain"]}], ")"}]}], ")"}], 
         "\[LongEqual]", 
         StyleBox["O", "TI"], 
         RowBox[{"(", 
           SuperscriptBox["\[Epsilon]", 
            RowBox[{"-1", "/", "2"}]], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "O(1/(\\beta - 1/\\mathrm{e})) = O(\\varepsilon^{-1/2})", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "57fef23e-a04a-4947-ba26-0beed23dc589"],
 StyleBox[". For the first term, replacing ",
  FontSize->18,
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Beta]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\beta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "265b0681-e445-4dd7-b6d2-9927107d4cb0"],
 StyleBox[" as a function of ",
  FontSize->18,
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Epsilon]", TraditionalForm], "errors" -> {}, 
     "input" -> "\\varepsilon", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d109723a-cf57-499a-94a7-4a9c97349bc1"],
 StyleBox[", we obtain",
  FontSize->18,
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.938163525102271*^9, 3.938163609445176*^9}, {
   3.938163662828274*^9, 3.9381636851786757`*^9}, {3.938163810335759*^9, 
   3.938163819327476*^9}, 3.9417694864422483`*^9, {3.941769532334312*^9, 
   3.9417695382962728`*^9}, {3.941769595611732*^9, 
   3.941769598375494*^9}},ExpressionUUID->"1e0afb53-4f81-4fa9-a0cc-\
88a150a69cbf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox["3", 
      RowBox[{"4", " ", "\[ExponentialE]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"beta", "-", 
          FractionBox["1", "\[ExponentialE]"]}], ")"}], "2"]}]], " ", "/.", 
     "  ", 
     RowBox[{"beta", " ", "->", " ", 
      RowBox[{
       RowBox[{"1", "/", "E"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}], " ", 
        RowBox[{"eps", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"5", "/", "12"}], " ", "eps"}], " ", "+", " ", 
       RowBox[{"C", " ", 
        RowBox[{"eps", "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}]}]}]}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"eps", ",", " ", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", " ", 
    RowBox[{"Direction", "->", "\"\<FromBelow\>\""}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9381638294653807`*^9, 3.938163907551839*^9}, {
  3.938163970011545*^9, 3.938163976872163*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"59e961f1-f0d8-4954-a38b-64dc033919d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["3", 
    RowBox[{"4", " ", "eps"}]], "+", 
   InterpretationBox[
    FractionBox["1", 
     SqrtBox[
      RowBox[{"O", "[", "eps", "]"}]]],
    SeriesData[$CellContext`eps, 0, {}, -2, -1, 2],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
    Rational[3, 4]}, -2, -1, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.938163877709731*^9, 3.938163908128337*^9, {3.938163970873651*^9, 
   3.938163980646721*^9}, 3.9381668647240257`*^9, 3.938166985212233*^9, 
   3.938490447841824*^9, 3.941718745426804*^9, 3.941769731353603*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"ac88970d-6654-4270-8117-4e355f1d0531"]
}, Open  ]],

Cell[TextData[StyleBox["We  finally move to the derivation of PhiC.",
 FontSize->18,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.9381640066797237`*^9, 3.938164015370263*^9}, {
  3.938164131322084*^9, 
  3.938164146543971*^9}},ExpressionUUID->"d52c15da-f8a5-4625-b324-\
41d11da763e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ImplicitD", "[", 
           RowBox[{
            RowBox[{"PhiC", "[", 
             RowBox[{"x", ",", "v", ",", "s", ",", "z"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], "/", 
               RowBox[{"f", "[", "z", "]"}]}]}], "==", 
             RowBox[{"2", " ", "+", " ", 
              RowBox[{"s", "/", "v"}]}]}], ",", " ", "z", ",", " ", "x"}], 
           "]"}], ",", 
          RowBox[{"ImplicitD", "[", 
           RowBox[{
            RowBox[{"PhiC", "[", 
             RowBox[{"x", ",", "v", ",", "s", ",", "z"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], "/", 
               RowBox[{"f", "[", "z", "]"}]}]}], "==", 
             RowBox[{"2", " ", "+", " ", 
              RowBox[{"s", "/", "v"}]}]}], ",", " ", "z", ",", " ", "v"}], 
           "]"}], ",", " ", 
          RowBox[{"ImplicitD", "[", 
           RowBox[{
            RowBox[{"PhiC", "[", 
             RowBox[{"x", ",", "v", ",", "s", ",", "z"}], "]"}], ",", " ", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], "/", 
               RowBox[{"f", "[", "z", "]"}]}]}], "==", 
             RowBox[{"2", " ", "+", " ", 
              RowBox[{"s", "/", "v"}]}]}], ",", " ", "z", ",", " ", "s"}], 
           "]"}]}], "}"}], "/.", " ", 
        RowBox[{"v", "->", " ", 
         RowBox[{"beta", " ", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"-", "z"}], ")"}]}], 
          RowBox[{"f", "[", "z", "]"}]}]}]}], "/.", " ", 
       RowBox[{"x", "->", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "^", "2"}], "/", "E"}], " ", "-", " ", 
         RowBox[{"z", " ", "beta", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", " ", 
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{"-", "z"}], ")"}]}]}], ")"}]}]}]}]}], "/.", " ", 
      RowBox[{"s", "->", " ", 
       RowBox[{"beta", 
        RowBox[{"(", 
         RowBox[{"z", " ", "+", 
          RowBox[{"z", " ", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{"-", "z"}], ")"}]}]}], "+", " ", 
          RowBox[{"2", " ", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{"-", "z"}], ")"}]}]}], "-", " ", "2"}], ")"}]}]}]}], "/.",
      " ", 
     RowBox[{"z", "->", " ", 
      RowBox[{
       RowBox[{"E", " ", "beta"}], " ", "+", " ", 
       RowBox[{"Log", "[", "beta", "]"}]}]}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"beta", ",", " ", 
      RowBox[{"1", "/", "E"}], ",", " ", "0"}], "}"}], ",", " ", 
    RowBox[{"Direction", "->", "\"\<FromBelow\>\""}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9227767324242377`*^9, 3.922776739903626*^9}, {
  3.9230418520036497`*^9, 3.923041858429779*^9}, {3.9381669001434193`*^9, 
  3.938166901419046*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"627f46ae-f138-4cd7-b3cd-0f685e69b472"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["3", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"beta", "-", 
         FractionBox["1", "\[ExponentialE]"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"29", " ", "\[ExponentialE]"}], "48"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        RowBox[{"beta", "-", 
         FractionBox["1", "\[ExponentialE]"]}], "]"}], "1"],
      SeriesData[$CellContext`beta, E^(-1), {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`beta, E^(-1), {
      Rational[3, 4], Rational[29, 48] E}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"beta", "-", 
       FractionBox["1", "\[ExponentialE]"]}]], "+", 
     FractionBox[
      RowBox[{"5", " ", "\[ExponentialE]"}], "4"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        RowBox[{"beta", "-", 
         FractionBox["1", "\[ExponentialE]"]}], "]"}], "1"],
      SeriesData[$CellContext`beta, E^(-1), {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`beta, E^(-1), {1, Rational[5, 4] E}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", 
       RowBox[{"2", " ", "\[ExponentialE]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"beta", "-", 
           FractionBox["1", "\[ExponentialE]"]}], ")"}], "2"]}]]}], "-", 
     FractionBox["7", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"beta", "-", 
         FractionBox["1", "\[ExponentialE]"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"37", " ", "\[ExponentialE]"}], "160"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        RowBox[{"beta", "-", 
         FractionBox["1", "\[ExponentialE]"]}], "]"}], "1"],
      SeriesData[$CellContext`beta, E^(-1), {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`beta, E^(-1), {Rational[-3, 2]/E, 
      Rational[-7, 4], Rational[37, 160] E}, -2, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.922776740460952*^9, 3.9230418740350647`*^9, 
  3.9230458753307867`*^9, 3.923131575590232*^9, 3.923989116126417*^9, 
  3.938164155169469*^9, 3.93816455708375*^9, 3.93816686951632*^9, 
  3.938166902571882*^9, 3.938166989257571*^9, 3.9384904502455053`*^9, 
  3.941718748266034*^9, 3.941769734117711*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"0f7fd9d4-0e98-4089-93f0-5420caf98f61"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The  first  term  is  ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["O", "TI"], "(", 
         SuperscriptBox["\[Epsilon]", 
          RowBox[{"-1", "/", "2"}]], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "O(\\varepsilon^{-1/2})", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e41d3a5a-a0f6-45bd-873f-82b80415d688"],
 StyleBox[". ",
  FontSize->18],
 StyleBox["For the last two terms, replacing ",
  FontSize->18,
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Beta]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\beta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "574ad075-118b-4616-8b9c-9e87c7cb343c"],
 StyleBox[" as a function of ",
  FontSize->18,
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Epsilon]", TraditionalForm], "errors" -> {}, 
     "input" -> "\\varepsilon", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f227607e-2657-4fef-9637-6b16a901af7b"],
 StyleBox[", we obtain",
  FontSize->18,
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.938164157190398*^9, 3.938164201595945*^9}, {
  3.94176955435497*^9, 3.941769588969929*^9}},
 FontSize->19,
 FontSlant->"Italic",ExpressionUUID->"d37b6ef5-a80e-4ba7-9fe6-c4b1308bdd05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Series", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"beta", "-", 
          FractionBox["1", "\[ExponentialE]"]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", "\[ExponentialE]"}], "4"]}], "/.", "  ", 
       RowBox[{"beta", " ", "->", " ", 
        RowBox[{
         RowBox[{"1", "/", "E"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ")"}]}], " ", 
          RowBox[{"eps", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"5", "/", "12"}], " ", "eps"}], " ", "+", " ", 
         RowBox[{"C", " ", 
          RowBox[{"eps", "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}]}]}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"eps", ",", " ", "0", ",", "0"}], "}"}], ",", " ", 
      RowBox[{"Direction", "->", "\"\<FromBelow\>\""}]}], "]"}], ",", " ", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", 
          RowBox[{"2", " ", "\[ExponentialE]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"beta", "-", 
              FractionBox["1", "\[ExponentialE]"]}], ")"}], "2"]}]]}], "-", 
        FractionBox["7", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"beta", "-", 
            FractionBox["1", "\[ExponentialE]"]}], ")"}]}]]}], "/.", "  ", 
       RowBox[{"beta", " ", "->", " ", 
        RowBox[{
         RowBox[{"1", "/", "E"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ")"}]}], " ", 
          RowBox[{"eps", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"5", "/", "12"}], " ", "eps"}], " ", "+", " ", 
         RowBox[{"C", " ", 
          RowBox[{"eps", "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}]}]}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"eps", ",", " ", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"Direction", "->", "\"\<FromBelow\>\""}]}], "]"}]}], "}"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.938164220561689*^9, 3.93816429342879*^9}, {
   3.938164336082652*^9, 3.938164346624188*^9}, {3.938164381967048*^9, 
   3.9381643866666*^9}, {3.938164422194204*^9, 3.938164464607317*^9}, 
   3.938166931506543*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"f0617a45-9945-45be-bd66-670446f7708b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox[
      SqrtBox["\[ExponentialE]"], 
      SqrtBox["eps"]], "+", 
     FractionBox[
      RowBox[{"5", " ", "\[ExponentialE]"}], "6"], "+", 
     InterpretationBox[
      SqrtBox[
       RowBox[{"O", "[", "eps", "]"}]],
      SeriesData[$CellContext`eps, 0, {}, -1, 1, 2],
      Editable->False]}],
    SeriesData[$CellContext`eps, 0, {E^Rational[1, 2], Rational[5, 6] E}, -1, 
     1, 2],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", 
       RowBox[{"2", " ", "eps"}]]}], "+", 
     InterpretationBox[
      FractionBox["1", 
       SqrtBox[
        RowBox[{"O", "[", "eps", "]"}]]],
      SeriesData[$CellContext`eps, 0, {}, -2, -1, 2],
      Editable->False]}],
    SeriesData[$CellContext`eps, 0, {
      Rational[-3, 2]}, -2, -1, 2],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.9381642799968033`*^9, 3.938164293906897*^9}, {
   3.938164338004998*^9, 3.938164347096669*^9}, 3.938164387468192*^9, 
   3.938164469155486*^9, 3.938166878243187*^9, 3.938166932328798*^9, 
   3.938167011117754*^9, 3.938489172073567*^9, 3.938490452270042*^9, 
   3.941718750941926*^9, 3.9417697383650227`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"8549599a-a4b8-4fdf-916e-319b264fd9de"]
}, Open  ]],

Cell[TextData[StyleBox["Note  that we do not need the term of constant order \
in the derivative with respect to v",
 FontSize->18,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.9384891818539877`*^9, 
  3.9384892213380947`*^9}},ExpressionUUID->"5ecd885a-af7c-4357-9ff0-\
725953ef1d7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma  8 : Last  estimate", "Section",
 CellChangeTimes->{{3.923041967662672*^9, 3.92304200104692*^9}, {
  3.9384893454666967`*^9, 
  3.938489346148947*^9}},ExpressionUUID->"693a6d36-028f-4616-aa3f-\
90cbfc6e7615"],

Cell[TextData[StyleBox["We  write  bx = x/v  and  bs = s/v",
 FontSize->18,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.9237339577707176`*^9, 
  3.923733999114751*^9}},ExpressionUUID->"8b2a08f1-332b-4a4c-be88-\
fb4546d8c0e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PhiA", "[", 
   RowBox[{
    RowBox[{"bx", " ", "v"}], ",", " ", "v", ",", " ", 
    RowBox[{"bs", " ", "v"}], ",", " ", "z"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.923042234105028*^9, {3.923727245453266*^9, 3.923727248471101*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e23167e2-0cf6-4767-a0b1-7858b46c6510"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "bx"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "bs", "+", "bx"}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "z"], " ", 
      SuperscriptBox["z", "4"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", "z"], "+", "z"}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"bx", " ", 
      SuperscriptBox["\[ExponentialE]", "z"], " ", 
      SuperscriptBox["z", "2"]}], 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", "z"], "+", "z"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "bs", "+", "bx"}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.923042235921658*^9, 3.9230456237982216`*^9, 
  3.923045881369065*^9, 3.923131582277001*^9, 3.923989119447153*^9, 
  3.938490456460001*^9, 3.941718756104447*^9, 3.94176974567278*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"b38cf534-12c0-4360-8edc-3b4b74b9ac90"]
}, Open  ]],

Cell[TextData[StyleBox["The  expression does not depend on v and we thus \
define PsiA as follows",
 FontSize->18,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.92373394384217*^9, 3.923733950455186*^9}, {
  3.923733983204367*^9, 3.923733993711638*^9}, {3.923988337880465*^9, 
  3.9239883659688663`*^9}},ExpressionUUID->"fcb8f420-2747-436f-8ee6-\
db06a0c5a9f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PsiA", "[", 
   RowBox[{"bx_", ",", "bs_", ",", "z_"}], " ", "]"}], ":=", 
  RowBox[{
   RowBox[{"PhiA", "[", 
    RowBox[{
     RowBox[{"bx", " ", "v"}], ",", " ", "v", ",", " ", 
     RowBox[{"bs", " ", "v"}], ",", " ", "z"}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.92304203713909*^9, 3.923042221704771*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"6836a7fb-a784-4a59-864a-2ef640ee1582"],

Cell[TextData[StyleBox["We  compute its derivative with respect to bs, where \
again z is an implicit parameter",
 FontSize->18,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.923988743833678*^9, 3.9239887634748087`*^9}, {
  3.938765760349059*^9, 
  3.938765782902725*^9}},ExpressionUUID->"e8216ab1-6bdc-49d0-8aa8-\
3ff38dfb08ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ImplicitD", "[", 
   RowBox[{
    RowBox[{"PsiA", "[", 
     RowBox[{"bx", ",", "bs", ",", "z"}], "]"}], ",", " ", 
    RowBox[{
     RowBox[{"z", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], "/", 
       RowBox[{"f", "[", "z", "]"}]}]}], "==", 
     RowBox[{"2", " ", "+", " ", "bs"}]}], ",", " ", "z", ",", " ", "bs"}], 
   "]"}], "//", "FullSimplify", " "}]], "Input",
 CellChangeTimes->{{3.923042254599234*^9, 3.923042289539077*^9}, {
   3.92304246606603*^9, 3.92304246733854*^9}, {3.923042641621998*^9, 
   3.9230426420477247`*^9}, {3.923727205609514*^9, 3.923727228160502*^9}, 
   3.923988394012192*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"5f893305-3643-42f2-8d65-f701798a93f9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["z", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", "z"], "+", "z"}], ")"}], "2"]]}], 
   "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "bs", "+", 
       RowBox[{"2", " ", "bx"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "bs", "+", 
          RowBox[{"2", " ", "bx"}]}], ")"}], " ", "z"}], "-", 
       SuperscriptBox["z", "2"]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", "z"], "-", "z"}]], "+", 
   RowBox[{"bx", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "bs", "+", "bx", "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "bs", "+", "bx"}], ")"}], " ", "z"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "bs", "+", "bx"}], ")"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "z"}]], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{"bx", "+", "z"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "z"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"2", "+", 
     SuperscriptBox["z", "2"], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Cosh", "[", "z", "]"}]}]}]]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", "bs", "+", "bx"}], ")"}], "3"]]], "Output",
 CellChangeTimes->{
  3.9230422906995583`*^9, {3.923042450799233*^9, 3.923042468519665*^9}, 
   3.9230426498749332`*^9, 3.923045558514093*^9, 3.923045638073165*^9, 
   3.923045893563093*^9, 3.923131587697143*^9, 3.923989132917202*^9, 
   3.938490099039153*^9, 3.938490136787509*^9, 3.938490465319869*^9, 
   3.941718766058275*^9, 3.9417697586866007`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"ccf87f86-a2fe-4746-b56c-e16cde9bf29f"]
}, Open  ]],

Cell[TextData[StyleBox["Since  z depends on bs and goes to 0 as bs goes to 0, \
we replace bs as function of z in the previous expression...",
 FontSize->18,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.923988778724426*^9, 3.923988842280533*^9}, {
  3.938490375264264*^9, 
  3.938490390545308*^9}},ExpressionUUID->"11003872-0b93-43b0-9d08-\
578d7744475b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", " ", 
   RowBox[{"bs", "->", 
    RowBox[{
     RowBox[{"z", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"E", "^", "z"}], "-", "1"}], ")"}], "/", 
       RowBox[{"f", "[", "z", "]"}]}]}], "-", "2"}]}]}], " ", "//", 
  "FullSimplify", " "}]], "Input",
 CellChangeTimes->{{3.923042319684519*^9, 3.92304236087994*^9}, {
   3.923042454622999*^9, 3.923042462880604*^9}, {3.923042549893146*^9, 
   3.923042589156097*^9}, {3.923042660733251*^9, 3.923042708058847*^9}, {
   3.923045641446794*^9, 3.923045649209251*^9}, {3.923727279649931*^9, 
   3.923727297104728*^9}, 3.923988871567963*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"1c25f269-6a4b-4578-bafc-29d4edae04a7"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "z"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[ExponentialE]", "z"], "+", "z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "z"], " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "z"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "z"}], ")"}]}], "+", "z"}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["bx", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[ExponentialE]", "z"], "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "z"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", "z"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "z", "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"bx", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "z"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "z"}]], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["z", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "z"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", "z"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{
                  SuperscriptBox["z", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"bx", "+", "z", "+", 
         RowBox[{"bx", " ", "z"}], "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "z"], " ", 
          RowBox[{"(", 
           RowBox[{"bx", "+", "z"}], ")"}]}]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["z", "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Cosh", "[", "z", "]"}]}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.923042325978667*^9, 3.9230423546034403`*^9}, 
   3.923042457205082*^9, {3.923042551336649*^9, 3.9230425895839863`*^9}, {
   3.9230426613696947`*^9, 3.923042708540171*^9}, 3.923045558562249*^9, 
   3.923045592144629*^9, 3.923045652018786*^9, 3.923045894810576*^9, 
   3.92313158844636*^9, 3.923989137468328*^9, 3.938490099805667*^9, 
   3.938490137552524*^9, 3.9384904690160522`*^9, 3.941718768350062*^9, 
   3.941769765526189*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"71fde87b-6e6d-494c-8146-1380844c8004"]
}, Open  ]],

Cell[TextData[StyleBox["...  and  compute  the  limit  when  z -> 0  and  bx \
-> 0 ",
 FontSize->18,
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.923988844600348*^9, 
  3.9239888641128693`*^9}},ExpressionUUID->"fd065b52-21d5-4ef6-b7b7-\
d920a7708211"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"%", ",", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", "->", " ", "0"}], ",", " ", 
     RowBox[{"bx", "->", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.923042595812406*^9, 3.923042601629786*^9}, 
   3.923042732391659*^9, {3.9230455210229893`*^9, 3.923045547325052*^9}, 
   3.9230455863590393`*^9, {3.923045659691515*^9, 3.923045720910404*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"07b22cc3-f13e-4751-9747-f4da99dc7570"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.923045721516164*^9, 3.92304589490819*^9, 
  3.923131593552408*^9, 3.923989139710133*^9, 3.938490149095971*^9, 
  3.938490472228323*^9, 3.9417187711223316`*^9, 3.941769768592972*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"6a39a78e-6cc0-4f55-8e03-3e40368600cf"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1367, 863},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"14.0 pour Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7e039890-22ac-4f80-b19e-4f66d43bf010"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 222, 4, 84, "Section",ExpressionUUID->"9053b3b2-78d8-4663-971a-6517a24dbf09"],
Cell[805, 28, 308, 7, 37, "Input",ExpressionUUID->"65289eb5-1c61-44a7-89c1-2b88d6b3de8b"],
Cell[1116, 37, 3426, 105, 116, "Input",ExpressionUUID->"9b3459d6-1288-44bd-9c7f-b65ee51116fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4579, 147, 252, 4, 84, "Section",ExpressionUUID->"27e3bc57-3d63-4a47-8e5c-bc9f40c32c71"],
Cell[4834, 153, 395, 8, 49, "Text",ExpressionUUID->"13b419de-f379-4b5b-9f36-500f69792339"],
Cell[CellGroupData[{
Cell[5254, 165, 774, 19, 37, "Input",ExpressionUUID->"29af301b-1a81-46aa-9df0-f7043ce778cf"],
Cell[6031, 186, 3460, 100, 94, "Output",ExpressionUUID->"0633b704-27c6-46a1-ba71-99549765dbd6"]
}, Open  ]],
Cell[9506, 289, 1427, 33, 98, "Text",ExpressionUUID->"4cd0b849-9ab5-4f3a-a85c-29338fada6bc"],
Cell[CellGroupData[{
Cell[10958, 326, 3841, 98, 168, "Input",ExpressionUUID->"a0dbc659-e874-4503-90ab-34632be52330"],
Cell[14802, 426, 2304, 61, 74, "Output",ExpressionUUID->"1ca33ed7-5eed-4ba4-be39-acbead67c0fa"]
}, Open  ]],
Cell[17121, 490, 1538, 35, 104, "Text",ExpressionUUID->"a54fac4a-a647-4948-bdb2-939a1590e144"],
Cell[CellGroupData[{
Cell[18684, 529, 2002, 57, 139, "Input",ExpressionUUID->"f0bd5183-f5e6-4537-8d0b-71f5b4ec9623"],
Cell[20689, 588, 952, 25, 65, "Output",ExpressionUUID->"1e09b059-1681-48d3-bc76-1b8215087ecf"]
}, Open  ]],
Cell[21656, 616, 324, 7, 49, "Text",ExpressionUUID->"0aede707-da91-4961-9f4f-447f7063f26e"],
Cell[CellGroupData[{
Cell[22005, 627, 3531, 94, 168, "Input",ExpressionUUID->"b1ed07be-480c-450c-a2d8-0ba3f64fe1ec"],
Cell[25539, 723, 1269, 35, 74, "Output",ExpressionUUID->"a56ed107-a73d-445a-8a71-2ac736bb9715"]
}, Open  ]],
Cell[26823, 761, 1963, 53, 50, "Text",ExpressionUUID->"1e0afb53-4f81-4fa9-a0cc-88a150a69cbf"],
Cell[CellGroupData[{
Cell[28811, 818, 1290, 36, 104, "Input",ExpressionUUID->"59e961f1-f0d8-4954-a38b-64dc033919d5"],
Cell[30104, 856, 688, 18, 65, "Output",ExpressionUUID->"ac88970d-6654-4270-8117-4e355f1d0531"]
}, Open  ]],
Cell[30807, 877, 293, 6, 49, "Text",ExpressionUUID->"d52c15da-f8a5-4625-b324-41d11da763e7"],
Cell[CellGroupData[{
Cell[31125, 887, 3489, 93, 168, "Input",ExpressionUUID->"627f46ae-f138-4cd7-b3cd-0f685e69b472"],
Cell[34617, 982, 2585, 69, 74, "Output",ExpressionUUID->"0f7fd9d4-0e98-4089-93f0-5420caf98f61"]
}, Open  ]],
Cell[37217, 1054, 1492, 42, 53, "Text",ExpressionUUID->"d37b6ef5-a80e-4ba7-9fe6-c4b1308bdd05"],
Cell[CellGroupData[{
Cell[38734, 1100, 2784, 75, 176, "Input",ExpressionUUID->"f0617a45-9945-45be-bd66-670446f7708b"],
Cell[41521, 1177, 1340, 37, 71, "Output",ExpressionUUID->"8549599a-a4b8-4fdf-916e-319b264fd9de"]
}, Open  ]],
Cell[42876, 1217, 293, 6, 49, "Text",ExpressionUUID->"5ecd885a-af7c-4357-9ff0-725953ef1d7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43206, 1228, 220, 4, 84, "Section",ExpressionUUID->"693a6d36-028f-4616-aa3f-90cbfc6e7615"],
Cell[43429, 1234, 235, 5, 49, "Text",ExpressionUUID->"8b2a08f1-332b-4a4c-be88-fb4546d8c0e4"],
Cell[CellGroupData[{
Cell[43689, 1243, 376, 9, 37, "Input",ExpressionUUID->"e23167e2-0cf6-4767-a0b1-7858b46c6510"],
Cell[44068, 1254, 1068, 29, 83, "Output",ExpressionUUID->"b38cf534-12c0-4360-8edc-3b4b74b9ac90"]
}, Open  ]],
Cell[45151, 1286, 368, 7, 49, "Text",ExpressionUUID->"fcb8f420-2747-436f-8ee6-db06a0c5a9f1"],
Cell[45522, 1295, 454, 11, 37, "Input",ExpressionUUID->"6836a7fb-a784-4a59-864a-2ef640ee1582"],
Cell[45979, 1308, 337, 7, 49, "Text",ExpressionUUID->"e8216ab1-6bdc-49d0-8aa8-3ff38dfb08ba"],
Cell[CellGroupData[{
Cell[46341, 1319, 790, 19, 37, "Input",ExpressionUUID->"5f893305-3643-42f2-8d65-f701798a93f9"],
Cell[47134, 1340, 2355, 69, 86, "Output",ExpressionUUID->"ccf87f86-a2fe-4746-b56c-e16cde9bf29f"]
}, Open  ]],
Cell[49504, 1412, 364, 7, 49, "Text",ExpressionUUID->"11003872-0b93-43b0-9d08-578d7744475b"],
Cell[CellGroupData[{
Cell[49893, 1423, 739, 17, 37, "Input",ExpressionUUID->"1c25f269-6a4b-4578-bafc-29d4edae04a7"],
Cell[50635, 1442, 3639, 97, 75, "Output",ExpressionUUID->"71fde87b-6e6d-494c-8146-1380844c8004"]
}, Open  ]],
Cell[54289, 1542, 261, 6, 49, "Text",ExpressionUUID->"fd065b52-21d5-4ef6-b7b7-d920a7708211"],
Cell[CellGroupData[{
Cell[54575, 1552, 493, 10, 37, "Input",ExpressionUUID->"07b22cc3-f13e-4751-9747-f4da99dc7570"],
Cell[55071, 1564, 310, 4, 62, "Output",ExpressionUUID->"6a39a78e-6cc0-4f55-8e03-3e40368600cf"]
}, Open  ]]
}, Open  ]]
}
]
*)


